Predicting Flow Reversals in a Computational Fluid Dynamics Simulated Thermosyphon using Data Assimilation

A thermal convection loop is a annular chamber filled with water, heated on the bottom half and cooled on the top half. With sufficiently large forcing of heat, the direction of fluid flow in the loop oscillates chaotically, dynamics analogous to the Earth's weather. As is the case for state-of-the-art weather models, we only observe the statistics over a small region of state space, making prediction difficult. To overcome this challenge, data assimilation (DA) methods, and specifically ensemble methods, use the computational model itself to estimate the uncertainty of the model to optimally combine these observations into an initial condition for predicting the future state. Here, we build and verify four distinct DA methods, and then, we perform a twin model experiment with the computational fluid dynamics simulation of the loop using the Ensemble Transform Kalman Filter (ETKF) to assimilate observations and predict flow reversals. We show that using adaptively shaped localized covariance outperforms static localized covariance with the ETKF, and allows for the use of less observations in predicting flow reversals. We also show that a Dynamic Mode Decomposition (DMD) of the temperature and velocity fields recovers the low dimensional system underlying reversals, finding specific modes which together are predictive of reversal direction.

==> code01_buoyantBoussinesqPimpleFoam-edited.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | Copyright (C) 2011-2013 OpenFOAM Foundation
     \\/     M anipulation  |
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Application
    buoyantBoussinesqPimpleFoam

Description
    Transient solver for buoyant, turbulent flow of incompressible fluids

    Uses the Boussinesq approximation:
    \f[
        rho_{k} = 1 - beta(T - T_{ref})
    \f]

    where:
        \f$ rho_{k} \f$ = the effective (driving) kinematic density
        beta = thermal expansion coefficient [1/K]
        T = temperature [K]
        \f$ T_{ref} \f$ = reference temperature [K]

    Valid when:
    \f[
        \frac{beta(T - T_{ref})}{rho_{ref}} << 1
    \f]

\*---------------------------------------------------------------------------*/

#include "fvCFD.H"
#include "singlePhaseTransportModel.H"
#include "RASModel.H" // AJR edited header 2013-10-14
#include "radiationModel.H" // (model loaded but not used)
#include "fvIOoptionList.H" // (loaded, but also not used)
#include "pimpleControl.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
    #include "setRootCase.H"
    #include "createTime.H"
    #include "createMesh.H"
    #include "readGravitationalAcceleration.H"
    #include "createFields.H"
    #include "createIncompressibleRadiationModel.H"
    #include "createFvOptions.H"
    #include "initContinuityErrs.H"
    #include "readTimeControls.H"
    #include "CourantNo.H"
    #include "setInitialDeltaT.H"
    pimpleControl pimple(mesh);
    while (runTime.loop())
    {
        #include "readTimeControls.H"
        #include "CourantNo.H"
        #include "setDeltaT.H"
        while (pimple.loop())
        {
            #include "UEqn.H"
            #include "TEqn.H"
            while (pimple.correct())
            {
                #include "pEqn.H"
            }
        }
	if (pimple.turbCorr())
	{
	    turbulence->correct();
	}
    }
    return 0;
}


// ************************************************************************* //





==> code02_buoyantBoussinesqPimpleFoam-edited.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | Copyright (C) 2011-2013 OpenFOAM Foundation
     \\/     M anipulation  |
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Application
    buoyantBoussinesqPimpleFoam

Description
    Transient solver for buoyant, turbulent flow of incompressible fluids

    Uses the Boussinesq approximation:
    \f[
        rho_{k} = 1 - beta(T - T_{ref})
    \f]

    where:
        \f$ rho_{k} \f$ = the effective (driving) kinematic density
        beta = thermal expansion coefficient [1/K]
        T = temperature [K]
        \f$ T_{ref} \f$ = reference temperature [K]

    Valid when:
    \f[
        \frac{beta(T - T_{ref})}{rho_{ref}} << 1
    \f]

\*---------------------------------------------------------------------------*/

#include "fvCFD.H"
#include "singlePhaseTransportModel.H"
#include "RASModel.H" // AJR edited header 2013-10-14
#include "radiationModel.H" // (model loaded but not used)
#include "fvIOoptionList.H" // (loaded, but also not used)
#include "pimpleControl.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
    #include "setRootCase.H"
    #include "createTime.H"
    #include "createMesh.H"
    #include "readGravitationalAcceleration.H"
    #include "createFields.H"
    #include "createIncompressibleRadiationModel.H"
    #include "createFvOptions.H"
    #include "initContinuityErrs.H"
    #include "readTimeControls.H"
    #include "CourantNo.H"
    #include "setInitialDeltaT.H"
    pimpleControl pimple(mesh);
    while (runTime.loop())
    {
        #include "readTimeControls.H"
        #include "CourantNo.H"
        #include "setDeltaT.H"
        while (pimple.loop())
        {
            #include "UEqn.H"
            #include "TEqn.H"
            while (pimple.correct())
            {
                #include "pEqn.H"
            }
        }
	if (pimple.turbCorr())
	{
	    turbulence->correct();
	}
    }
    return 0;
}


// ************************************************************************* //





==> code03_buoyantBoussinesqPimpleFoam-edited.C <==
/*---------------------------------------------------------------------------*\
  =========                 |
  \\      /  F ield         | OpenFOAM: The Open Source CFD Toolbox
   \\    /   O peration     |
    \\  /    A nd           | Copyright (C) 2011-2013 OpenFOAM Foundation
     \\/     M anipulation  |
-------------------------------------------------------------------------------
License
    This file is part of OpenFOAM.

    OpenFOAM is free software: you can redistribute it and/or modify it
    under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    OpenFOAM is distributed in the hope that it will be useful, but WITHOUT
    ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
    FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
    for more details.

    You should have received a copy of the GNU General Public License
    along with OpenFOAM.  If not, see <http://www.gnu.org/licenses/>.

Application
    buoyantBoussinesqPimpleFoam

Description
    Transient solver for buoyant, turbulent flow of incompressible fluids

    Uses the Boussinesq approximation:
    \f[
        rho_{k} = 1 - beta(T - T_{ref})
    \f]

    where:
        \f$ rho_{k} \f$ = the effective (driving) kinematic density
        beta = thermal expansion coefficient [1/K]
        T = temperature [K]
        \f$ T_{ref} \f$ = reference temperature [K]

    Valid when:
    \f[
        \frac{beta(T - T_{ref})}{rho_{ref}} << 1
    \f]

\*---------------------------------------------------------------------------*/

#include "fvCFD.H"
#include "singlePhaseTransportModel.H"
#include "RASModel.H" // AJR edited header 2013-10-14
#include "radiationModel.H" // (model loaded but not used)
#include "fvIOoptionList.H" // (loaded, but also not used)
#include "pimpleControl.H"

// * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * //

int main(int argc, char *argv[])
{
    #include "setRootCase.H"
    #include "createTime.H"
    #include "createMesh.H"
    #include "readGravitationalAcceleration.H"
    #include "createFields.H"
    #include "createIncompressibleRadiationModel.H"
    #include "createFvOptions.H"
    #include "initContinuityErrs.H"
    #include "readTimeControls.H"
    #include "CourantNo.H"
    #include "setInitialDeltaT.H"
    pimpleControl pimple(mesh);
    while (runTime.loop())
    {
        #include "readTimeControls.H"
        #include "CourantNo.H"
        #include "setDeltaT.H"
        while (pimple.loop())
        {
            #include "UEqn.H"
            #include "TEqn.H"
            while (pimple.correct())
            {
                #include "pEqn.H"
            }
        }
	if (pimple.turbCorr())
	{
	    turbulence->correct();
	}
    }
    return 0;
}


// ************************************************************************* //




